Discrete geodesics and cellular automata

This paper proposes a dynamical notion of discrete geodesics, understood as straightest trajectories in discretized curved spacetime. The notion is generic, as it is formulated in terms of a general deviation function, but readily specializes to metric spaces such as discretized pseudo-riemannian manifolds. It is effective: an algorithm for computing these geodesics naturally follows, which allows numerical validation---as shown by computing the perihelion shift of a Mercury-like planet. It is consistent, in the continuum limit, with the standard notion of timelike geodesics in a pseudo-riemannian manifold. Whether the algorithm fits within the framework of cellular automata is discussed at length. KEYWORDS: Discrete connection, parallel transport, general relativity, Regge calculus.

==> Isn.java <==
// Ces programmes sont sous licence CeCILL-B V1.
//----------------------------------------------------------------------
//                       Isn.java
//----------------------------------------------------------------------
// Julien Cervelle et Gilles Dowek

import java.awt.*;
import java.io.IOException;
import java.io.InputStreamReader;
import java.io.OutputStreamWriter;
import java.io.PrintStream;
import java.io.Reader;
import java.io.StringReader;
import java.nio.ByteBuffer;
import java.nio.CharBuffer;
import java.nio.charset.Charset;
import java.util.Locale;
import java.util.Scanner;
import java.util.regex.Pattern;
import java.awt.geom.Ellipse2D;
import java.awt.geom.Line2D;
import java.awt.geom.Path2D;
import java.awt.geom.Rectangle2D;
import java.lang.reflect.InvocationTargetException;
import java.util.ArrayList;
import java.util.concurrent.ConcurrentLinkedQueue;
import java.util.concurrent.CopyOnWriteArrayList;
import javax.swing.JComponent;
import javax.swing.JFrame;
import javax.swing.plaf.ComponentUI;
import java.io.FileInputStream;
import java.io.FileOutputStream;

class Isn {

//----------------------------------------------------------------------
//                       graphisme
//----------------------------------------------------------------------

  private static class IsnUI extends ComponentUI {

    static final IsnUI INSTANCE = new IsnUI();

    @Override
    public void paint(Graphics g, JComponent c) {
      ConcurrentLinkedQueue<Entry> items = ((JIsn)c).items;
      Graphics2D gg = (Graphics2D)g.create();
      try {
        for(Entry entry:items)
        entry.draw(gg);}
      finally {
        gg.dispose();}}}

  private static class Entry {
    private final Shape shape;
    private final Color foreground,background;
    Entry(Shape shape, Color foreground, Color background) {
      this.shape = shape;
      this.foreground = foreground;
      this.background = background;}

  void draw(Graphics2D gg) {
    if (background!=null) {
      gg.setColor(background);
      gg.fill(shape);}
    if (foreground!=null) {
      gg.setColor(foreground);
      gg.draw(shape);}}}
 
  private static class JIsn extends JComponent {

    ConcurrentLinkedQueue<Entry> items = new ConcurrentLinkedQueue<Entry>();

    JIsn(int width, int height) {
      setUI(IsnUI.INSTANCE);
      setPreferredSize(new Dimension(width,height));}

    public void add(Shape shape, Color foreground, Color background) {
      items.add(new Entry(shape,foreground,background));
      repaint();}

    public void clear() {
      items.clear();
      repaint();}}

  static JIsn component = null;

  public static void initDrawing (String s, int x, int y, int w, int h) {
    component = new JIsn(w,h);
    component.setOpaque(true);
    component.setBackground(Color.WHITE);
    JFrame frame = new JFrame(s);
    frame.setDefaultCloseOperation(JFrame.DISPOSE_ON_CLOSE);
    frame.add(component);
    frame.setLocation(x,y);
    frame.pack();
    frame.setVisible(true);}

  public static void drawPixel(double x,double y,int c1,int c2,int c3) {
    component.add(new Rectangle2D.Double(x,y,0,0), 
                  new Color (c1,c2,c3),Color.WHITE);}

  public static void drawRect(double x,double y,double a, double b, int c1,
                              int c2,int c3) {
    component.add(new Rectangle2D.Double(x,y,a,b), new Color (c1,c2,c3),  
                  Color.WHITE);}

  public static void paintRect(double x,double y,double a, double b, int c1,
                               int c2,int c3) {
    component.add(new Rectangle2D.Double(x,y,a,b), new Color (c1,c2,c3),
                  new Color (c1,c2,c3));}

  public static void drawLine(double x1,double y1,double x2, double y2, int c1,
                              int c2, int c3) {
    component.add(new Line2D.Double(x1, y1, x2, y2),new Color (c1,c2,c3),
                  Color.WHITE);}

  public static void drawCircle(double cx,double cy,double r, int c1, int c2, 
                                int c3) {
    component.add(new Ellipse2D.Double(cx-r,cy-r,2*r,2*r),
                  new Color (c1, c2, c3),null);}

  public static void paintCircle(double cx,double cy,double r, int c1, int c2, 
                                 int c3) {
    component.add(new Ellipse2D.Double(cx-r,cy-r,2*r,2*r),new Color (c1,c2,c3),
                  new Color(c1,c2,c3));}

//----------------------------------------------------------------------
//                              io
//----------------------------------------------------------------------

  private static final Object readMonitor = new Object();

  private static volatile Scanner scanner 
                                  = scanner(new InputStreamReader(System.in));

  private static Scanner scanner(Reader in) {
    Scanner scanner = new Scanner(in);
    scanner.useLocale(Locale.US);
    return scanner;}

  private static final Object writeMonitor = new Object();

  private static volatile PrintStream output = System.out;

  public static Scanner openIn (String name) {
    try {
      FileInputStream fis = new FileInputStream(name); 
      Scanner scanner = scanner(new InputStreamReader(fis));
      return scanner;}
    catch (java.io.FileNotFoundException e) {
      return scanner(new InputStreamReader(System.in));}}

  public static void closeIn (Scanner s) {
    s.close();}

  public static int readIntFromFile (Scanner s) {
    synchronized (readMonitor) {
      return s.nextInt();}}

  public static int readInt() {
    return readIntFromFile (scanner);}

  public static double readDoubleFromChar(Scanner s) {
    synchronized (readMonitor) {return s.nextDouble();}}

  public static double readDouble() {
    return readDoubleFromChar(scanner);}

  private static final Pattern DOT = Pattern.compile(".",Pattern.DOTALL);  

  public static String readCharacterFromFile(Scanner s) {
    synchronized (readMonitor) {
      return String.valueOf(s.findWithinHorizon(DOT,1).charAt(0));}}

  public static String readCharacter() {
    return readCharacterFromFile(scanner);}


  static java.util.regex.Pattern eoln=java.util.regex.Pattern.compile(".*?(?:\r(?!\n)|\n|\r\n)");
  static java.util.regex.Pattern all=java.util.regex.Pattern.compile(".*+");

  public static String readStringFromFile (java.util.Scanner s) {
    String r=s.findWithinHorizon(eoln,0);
    if (r==null)
      return s.findWithinHorizon(all,0);
    if (r.length()==1)
      return "";
    int pos=r.charAt(r.length()-2)=='\r'?
    r.length()-2:r.length()-1;
    return r.substring(0,pos);}


  public static String readString () {
    return readStringFromFile (scanner);}

  public static OutputStreamWriter openOut (String name) {
    try {
      FileOutputStream fos = new FileOutputStream(name); 
      OutputStreamWriter out = new OutputStreamWriter(fos,"UTF-8");   
      return out;}
    catch (java.io.FileNotFoundException e) {
      return new OutputStreamWriter(System.out);}
    catch (java.io.UnsupportedEncodingException e) {
      return new OutputStreamWriter(System.out);}}

  public static void closeOut (OutputStreamWriter s) {
    try {
      s.close();}
    catch (java.io.IOException e) {}}

  public static void printlnToFile (OutputStreamWriter s) {
    try {s.write(System.getProperty("line.separator"));}
    catch (java.io.IOException e) {}}

  public static void printToFile (OutputStreamWriter s, String n) {
    try {s.write(n);}
    catch (java.io.IOException e) {}}

  public static void printlnToFile (OutputStreamWriter s, String n) {
    printToFile(s,n);
    printlnToFile(s);}

  public static void printToFile (OutputStreamWriter s, int n) {
    try {
      s.write(String.valueOf(n));}
    catch (java.io.IOException e) {}}

  public static void printlnToFile (OutputStreamWriter s, int n) {
    printToFile(s,n);
    printlnToFile(s);}

  public static void printToFile (OutputStreamWriter s, double n) {
    try {
      s.write(String.valueOf(n));}
    catch (java.io.IOException e) {}}

  public static void printlnToFile (OutputStreamWriter s, double n) {
    printToFile(s,n);
    printlnToFile(s);}

//----------------------------------------------------------------------
//                       Strings
//----------------------------------------------------------------------

  public static boolean stringEqual(String s1, String s2) {
    return s1.equals(s2);}

  public static boolean stringAlph(String s1, String s2) {
    return s1.compareTo(s2) <= 0;}

  public static String stringNth (String s, int n) {
    return s.substring(n,n+1);}
	
  public static int stringLength (String s) {
    return s.length();}

  public static String asciiString (int n) {
    byte [] b;
    b = new byte [1];
    b[0] = (byte) n;
    return new String (b);}

  public static int stringCode (String s) {
    return (int)(s.charAt(0));}}


==> Perihelion.java <==
class Perihelion {
    // Mass, distance, and time are in centimeters
    static long r = 10000000;   // Geodesic step = 10000000 cm
    static long mass = 300000;  // Mass of star = 300000 cm (Sun)
    static long x0 = 100000000; // Planet initial position: x = 100000000 cm,
    static long y0 = 0;         // y = 0
    static double vx0 = 0;      // Initial velocity, vx = 0, vy = 0.02 c, 
    static double vy0 = 0.02;   // used to compute the second point

  static double d (double at, double ax, double ay, 
                   double bt, double bx, double by ) {
   double r,gtt,gxx,gxy,gyy,ut,ux,uy;
   r = Math.sqrt(ax*ax+ay*ay);
   gtt = 1 - mass/r; 
   gxx = - (ax * ax / (r * (r - mass)) + ay * ay / (r * r));
   gxy = - (mass * ax * ay / (r * r * (r - mass)));
   gyy = - (ax * ax / (r * r) + ay * ay / (r * (r - mass)));
   ut = bt-at;
   ux = bx-ax;
   uy = by-ay;
   return Math.sqrt(ut*gtt*ut+ux*gxx*ux+ux*gxy*uy + uy*gxy*ux + uy*gyy*uy);}

  static double l (long at, long ax, long ay, 
                   long bt, long bx, long by,
                   long ct, long cx, long cy) {
    return d(at,ax,ay,bt,bx,by) + d(bt,bx,by,ct,cx,cy);
  }

  static double w (long at, long ax, long ay, 
                   long bt, long bx, long by,
                   long ct, long cx, long cy) {
    double rt,rx,ry;
    rt = (l(at,ax,ay,bt+1,bx,by,ct,cx,cy) - l(at,ax,ay,bt-1,bx,by,ct,cx,cy))/2;
    rx = (l(at,ax,ay,bt,bx+1,by,ct,cx,cy) - l(at,ax,ay,bt,bx-1,by,ct,cx,cy))/2;
    ry = (l(at,ax,ay,bt,bx,by+1,ct,cx,cy) - l(at,ax,ay,bt,bx,by-1,ct,cx,cy))/2;
    return rt*rt + rx*rx + ry*ry;
  }

  static long[] bestneighbor (long at, long ax, long ay,
                              long bt, long bx, long by, 
                              long ct, long cx, long cy) {
    long [] t;
    long x, y;
    double best,min;
    t = new long [2];
    t[0] = cx;
    t[1] = cy;
    best = w(at,ax,ay,bt,bx,by,ct,cx,cy);
    for (x = cx-1; x <= cx+1; x++) {
      for (y = cy-1; y <= cy+1; y++) {
        min = w(at,ax,ay,bt,bx,by,ct,x,y);
        if (min < best) {
          best = min;
          t[0] = x; t[1] = y;}}}
    return t;
  }

  static long[] nextpoint (long at, long ax, long ay,
                           long bt, long bx, long by, 
                           long ct, long cx, long cy) {
    boolean found;
    long [] t;
    found = false;
    t = bestneighbor(at,ax,ay,bt,bx,by,ct,cx,cy);
    while (!found) {
      t = bestneighbor(at,ax,ay,bt,bx,by,ct,cx,cy);
      found = (t[0] == cx) && (t[1] == cy);
      cx = t[0]; 
      cy = t[1];}
    return t;
  }

  public static void main (String [] args) {
    long at, ax, ay, bt, bx, by, ct, cx, cy, dt, dx, dy;
    double alpha, alphaold, l, v, psi, aph, per, min, shift;
    long [] t;

    Isn.initDrawing("Gravitation",10,10,400,400);
    Isn.paintCircle(200,200,4,255,0,0);

    //initial data
    bt = 0;
    bx = x0;
    by = y0;

    ct = r;
    cx = x0 + Math.round(vx0 * r); 
    cy = y0 + Math.round(vy0 * r); 

    //fakepastpoint, used only for the computation of the tentative next point
    at = 2*bt - ct;
    ax = 2*bx - cx;
    ay = 2*by - cy;

    //things to be computed
    alphaold = 0.0;
    aph = 1.0;
    per = 1.0;

    while (true) {

      // compute next point
      dt = ct + r;
      dx = ax - 3 * bx + 3 * cx; 
      dy = ay - 3 * by + 3 * cy;
      t = nextpoint(bt,bx,by,ct,cx,cy,dt,dx,dy);
      dx = t[0];
      dy = t[1];

      //move forward
      at = bt;
      ax = bx;
      ay = by;

      bt = ct;
      bx = cx;
      by = cy;

      ct = dt;
      cx = dx;
      cy = dy;

      // draw the point
      Isn.drawPixel(200 + cx / 1e6,200 - cy / 1e6,0,0,0);

      //detect Aphaelion, Perihelion, etc.
      if ((bx*bx + by*by - (cx*cx+cy*cy) > 0) && 
          (bx*bx + by*by - (ax*ax + ay*ay) > 0)) {
        Isn.paintCircle(200+bx/1e6,200-by/1e6,2,0,0,255);
        System.out.println("Aphelion");
        System.out.println("t = " + bt + " cm" + " x = " + bx + " cm"
                           + " y = " + by + " cm");
        alpha = Math.atan2(by,bx) / 3.14159 * 180;
        l = Math.sqrt(bx*bx+by*by);
        v = Math.sqrt((bx-ax)*(bx-ax)+(by-ay)*(by-ay))/(bt-at);
        System.out.println("angle = " + alpha + " deg");
        System.out.println("distance = " + l + " cm");
        System.out.println("velocity = " + v + " c");
        aph = l;
        psi = 1.5 * 180 * mass * (1/per + 1/aph);
        System.out.println("theoretical shift = " + psi + " deg");
        shift = alpha - alphaold;
        if (shift < 0) shift = shift + 360;
        System.out.println("observed shift = " + shift + " deg");
        System.out.println("---------------------------------------------");
        alphaold = alpha;
      }

      if ((bx*bx+ by*by - (cx*cx+cy*cy) < 0) && 
          (bx*bx + by*by - (ax*ax + ay*ay) < 0))   {
        alpha = Math.atan2(by,bx) / 3.14159 * 180;
        l = Math.sqrt(bx*bx+by*by);
        v = Math.sqrt((bx-ax)*(bx-ax)+(by-ay)*(by-ay))/(bt-at);
        System.out.println("Perihelion");
        System.out.println("t = " + bt + " cm" + " x = " + bx
                           + " cm" + " y = " + by + " cm");
        System.out.println("angle = " + alpha + " deg");
        System.out.println("distance = " + l + " cm");
        System.out.println("velocity = " + v + " c");
        per = l;
        System.out.println("---------------------------------------------");
      }
    }
  }
}

